The Exact Robustness of Smith's Rule with Predicted Processing Times

Smith's rule orders jobs by their weight-to-processing-time ratios. We study the robustness of its list schedule on identical parallel machines when job $j$ is ordered using a nominal processing time $\mu_j$ and its true processing time satisfies $\mu_j\leq p_j\leq\alpha\mu_j$, where $\alpha\geq1$. We determine the exact worst-case approximation ratio against the clairvoyant optimum, taking the supremum over machine counts. The ratio is an explicit continuous piecewise-algebraic function of $\alpha$. It equals the Kawaguchi--Kyan constant $(1+\sqrt{2})/2$ at $\alpha=1$ and is exactly $\sqrt{\alpha}$ for $\alpha\geq4$. On one machine the exact ratio is $\sqrt{\alpha}$. For every fixed machine count, no deterministic nonpreemptive algorithm can improve on this guarantee, even with knowledge of $\alpha$. The proof reduces to a common nominal Smith ratio and endpoint errors. Cutting the list schedule at its minimum final machine load yields a prefix--suffix certificate; two packings of matching lower-bound instances explain the branches below $\alpha=4$. We also prove a nominal-to-robust transfer: any fixed schedule ordered by nominal Smith ratios on each machine, with nominal approximation ratio $1+\delta$, has realized ratio at most $\sqrt{\alpha}+\alpha\delta$. A nominal approximation scheme then gives, for every fixed $\varepsilon>0$, a deterministic polynomial-time algorithm independent of $\alpha$ with ratio $(1+\varepsilon)\sqrt{\alpha}$ simultaneously for $1\leq\alpha\leq4$.

==> anc/README.md <==
# Exact arithmetic supplement

This folder accompanies the manuscript's appendix **Algebraic certificates**. It contains standalone copies of the two exact-arithmetic audit scripts, with their algebra unchanged. They do not read the manuscript, a bibliography, data files, or any other repository files.

## Requirements and commands

Tested with Python 3.12.14, SymPy 1.14.0, and mpmath 1.3.0. `requirements.txt` pins the two external packages. All symbolic identities, resultants, and sign comparisons in the scripts use rational or algebraic arithmetic; no floating-point sign tests are used.

Create an isolated environment in this folder. On macOS or Linux:

```sh
python3 -m venv .venv
.venv/bin/python -m pip install -r requirements.txt
.venv/bin/python stacs_branch_audit.py
.venv/bin/python stacs_certificate_audit.py
```

On Windows PowerShell:

```powershell
python -m venv .venv
& ./.venv/Scripts/python.exe -m pip install -r requirements.txt
& ./.venv/Scripts/python.exe stacs_branch_audit.py
& ./.venv/Scripts/python.exe stacs_certificate_audit.py
```

Each command must exit with status 0. A failed identity or sign check raises an exception and gives a nonzero exit status. Run without Python's `-O` option, because some checks use `assert`. After dependencies are installed, both scripts run without network access. No output files are required or written.

## Expected results

The accompanying `verification.json` records the isolated copied-folder run on 11 October 2026, its dependency versions, exit statuses, diagnostic counts, and SHA-256 hashes of both script files. The tested folder contained no manuscript or repository dependencies.

`stacs_branch_audit.py` prints 76 lines beginning with `[ok]`, together with the final line:

```text
All exact STACS branch audit checks passed.
```

It also has direct assertions for rational quadratic signs, Sturm sequence length, and sign patterns. `stacs_certificate_audit.py` prints 62 `[ok]` lines and ends with:

```text
62 exact checks passed; no floating-point sign tests.
```

Diagnostic labels identify each verified expression. `alpha`, `rho`, and `s` in the branch script denote the paper's \(\alpha\), \(\rho\), and \(s\). In the certificate script the corresponding symbols are `a`, `r`, and `s`; `t`, `l`, `p`, and `x` denote \(\tau\), \(\lambda\), \(p\), and \(x\). `P` or `PII` is \(P^{II}_\alpha(\rho)\); `PI` is \(P^I_\alpha(\rho)\); `F` is the feasible-branch polynomial \(F_\alpha(\rho)\).

## Correspondence with the written proof

Appendix letters can change between revisions. The subsection titles and LaTeX labels below identify the statements independently of page or equation numbers.

| Script and diagnostic group | Written location and expression |
| --- | --- |
| Branch: `L1 derivative`, endpoints, recorded numerators, and elimination | **Deriving the branches from the active contacts** (`app:branch-derivation`), plus the target-ratio definition: \(\alpha(s)=2s^2(3-s^2)/(s-1)^2\), \(\rho(s)=s(2-s)/(2s-3)\), and \(\operatorname{Res}_s=P^I_\alpha\). |
| Branch: `L2 lower/upper endpoint evaluation`, leading coefficient, multiple-root resultant, `Q derivative`, and exact Sturm diagnostics | **The L2 root and feasible branch** (`app:L2-root-audit`): root brackets, \(Q(\alpha)\), and the exact Sturm sequence at \(\alpha=2\). |
| Branch: `L2 feasibility resultant`, rational brackets, and `F` diagnostics | Same subsection: \(\operatorname{Res}_\rho(P^{II}_\alpha,F_\alpha)\), sign propagation, and the reference bracket \((29/20,73/50)\). |
| Branch: `L1` domain factors and cost factorizations; `L2` witness identities and transition matches | The two comparison schedules in **The extremal witness and tight lower bound**, and **The L2 lower witness** (`app:L2-lower-audit`): \(A_\alpha-\rho C^{II}_\alpha\) and the normalized contact loads. |
| Certificate: `general prefix completed square`, envelope piece formulas, joins, and general completed squares | The prefix--suffix certificate argument (`eq:prefix-residual-square`, `eq:prefix-certificate`, `eq:suffix-certificate`) and **Deriving the branches from the active contacts**: \(E_{\rm pre}\), \(E_{\rm mid}\), and \(E_{\rm high}\). |
| Certificate: `L2` residuals, interval identities, low bracket, and high-tail sums of squares | **Signs and contacts for the L2 certificate** (`app:L2-certificate-audit`), supporting `lem:L2-certificate`. |
| Certificate: `L1` residuals, `h` evaluations and signs, domain checks, and switch contact | **Signs and contacts for the L1 certificate** (`app:L1-certificate-audit`), supporting `lem:L1-certificate`. |
| Certificate: lower normalized loads and contact residuals | **The L2 lower witness** (`app:L2-lower-audit`) and the lower-bound/certificate correspondence (`tab:lower-certificate`, `eq:lower-L2-contacts`). |
| Certificate: `alpha=1` specialization | The certificate-based derivation of the Kawaguchi--Kyan bound (`rem:kawaguchi-kyan`); the two job types merge at \(\alpha=1\). |

## Scope of the checks

The scripts support the written proof. They verify exact algebraic identities, polynomial resultants, selected rational/algebraic signs, and equality contacts. They do not independently certify the universal scheduling arguments, the reductions from arbitrary instances, convergence of the finite lower-bound constructions, or the continuity argument across a parameter interval. Root uniqueness and signs on whole intervals still use the arguments in the appendix; the scripts check their stated algebraic ingredients. An exit status of 0 should be interpreted within this scope.

## arXiv ancillary files

These files accompany the named arXiv preprint as ancillary material in the `anc` directory of its source archive. They have the same algebra and script hashes as the verified STACS supplement. Virtual environments, Python caches, and repository history are not part of the supplement.


==> anc/requirements.txt <==
sympy==1.14.0
mpmath==1.3.0


==> anc/stacs_branch_audit.py <==
"""Exact supplementary audit of the STACS branch and lower-witness formulas.

Run with Python 3 and SymPy.  Every calculation below is rational or
algebraic; in particular the Sturm signs do not use floating-point values.
See README.md for the correspondence with the written appendix. The
script supports its algebraic checks; it is not a formal proof verifier.
"""

import sympy as sp


def equal(name, left, right=0):
    difference = sp.simplify(sp.factor(sp.cancel(left - right)))
    if difference != 0:
        raise AssertionError(f"{name}: {difference}")
    print(f"[ok] {name}")


def quadratic_sign(expr, radicand):
    """Sign of a+b*sqrt(d), using rational signs and square comparisons."""
    radical = sp.sqrt(radicand)
    expr = sp.expand(expr)
    b = expr.coeff(radical)
    a = sp.expand(expr - b * radical)
    assert a.is_Rational and b.is_Rational
    if not a:
        return sp.sign(b)
    if not b:
        return sp.sign(a)
    if sp.sign(a) == sp.sign(b):
        return sp.sign(a)
    difference = a * a - radicand * b * b
    return sp.sign(a) * sp.sign(difference)


a, r, s = sp.symbols("alpha rho s")
beta = a - 1
s0 = (1 + sp.sqrt(33)) / 4
splus = 1 + 1 / sp.sqrt(2)
a0 = (17 + sp.sqrt(33)) / 12
r0 = (17 + sp.sqrt(33)) / 16
as_ = 2 * s**2 * (3 - s**2) / (s - 1)**2
rs = s * (2 - s) / (2 * s - 3)
PI = ((8*a - 108)*r**4 + (4*a + 216)*r**3
      + (a**2 - 24*a - 108)*r**2 + (2*a**2 + 4*a)*r
      + a**2 + 8*a)
PII = (a**3*(r+1)**2 - 4*a**2*r*(2*r**2-r+2)
       + 4*a*r**2*(2*r**2-r+2) - 4*r**4)
F = -a**2*r**2 + 4*a**2*r - a**2 - 4*a*r**2 + 2*r**3
Q = 10*a**4 + 595*a**3 - 2272*a**2 + 2688*a - 1024

equal("L1 derivative", sp.diff(as_, s),
      -4*s*(s+1)*(s**2-3*s+3)/(s-1)**3)
equal("L1 alpha at left endpoint", as_.subs(s, s0), a0)
equal("L1 alpha at right endpoint", as_.subs(s, splus), 1)
equal("L1 ratio at alpha=1", rs.subs(s, splus), (1+sp.sqrt(2))/2)
equal("L1 ratio at transition", rs.subs(s, s0), r0)
equal("L1 polynomial from parametrization", PI.subs({a: as_, r: rs}))

tau = s/(r*(s+1))
lam = s/r
Epre = r*(2*lam-lam**2+2*beta*tau-beta*(r+1)*tau**2)-a
Ehigh = 2*r*(r-1)*(lam**2+beta*tau**2)-a
Npre = -a*r-a*s**2+2*r*s**3+3*r*s**2-s**4-2*s**3
Nhigh = (a*r*s**2-2*a*r*s-a*r-2*a*s**2
         +2*r*s**4+4*r*s**3-2*s**4-4*s**3)
equal("L1 recorded prefix numerator", Epre*r*(s+1)**2, Npre)
equal("L1 recorded high numerator", Ehigh*r*(s+1)**2, Nhigh)
equal("L1 recorded numerator subtraction", Nhigh-2*Npre,
      r*(a*(s-1)**2-2*s**2*(3-s**2)))
equal("L1 intermediate denominator",
      (2*s**3+3*s**2-a).subs(a, as_),
      s**2*(s+1)**2*(2*s-3)/(s-1)**2)
equal("L1 intermediate ratio", ((s**4+2*s**3+a*s**2)
      /(2*s**3+3*s**2-a)).subs(a, as_), rs)
equal("L1 prefix equality", Epre.subs({a: as_, r: rs}))
equal("L1 high equality", Ehigh.subs({a: as_, r: rs}))
equal("L1 elimination resultant",
      sp.resultant((2*s-3)*r-s*(2-s), a*(s-1)**2-2*s**2*(3-s**2), s), PI)

u1 = (2-s)/(2*s-3)
x1 = 2*(3-s**2)/((s+1)*(2*s-3))
z1 = s*x1
y1 = 1-u1
ell1 = x1+z1


def A(x, y, z):
    return z*z/2+a*x*z+a*x*x/2+a*y*(x+z+1)


def CI(x, y, z, u):
    return a*y+a*x*x/(2*u)+x*z/u+z*z/(2*u)


def CII(x, y, z, u):
    return a*y+a*x*x/(2*u)+(x+y)*z+z*z/2-y*(u-x)**2/(2*u)


equal("L1 1-u domain factor", y1, (3*s-5)/(2*s-3))
equal("L1 rho-1 domain factor", rs-1, (3-s**2)/(2*s-3))
equal("L1 case boundary", u1-ell1, (2*s**2-s-4)/(2*s-3))
equal("L1 A factorization", A(x1,y1,z1).subs(a,as_),
      2*s**2*(2-s)*(3-s**2)/((s-1)*(2*s-3)))
equal("L1 C factorization", CI(x1,y1,z1,u1).subs(a,as_),
      2*s*(3-s**2)/(s-1))
equal("L1 normalized prefix", x1/ell1, 1/(s+1))
equal("L1 normalized medium reference load", x1/(u1*ell1),
      (2*s-3)/((2-s)*(s+1)))
equal("L1 normalized total reference load", 1/u1, (2*s-3)/(2-s))
equal("L1 normalized suffix equality", 1/ell1, 1/(2*(rs-1)))
equal("L1 boundary polynomial", (2*s**2-s-4).subs(s,s0))

t = sp.symbols("t", positive=True)
equal("L2 lower endpoint evaluation", PII.subs({a:t*t,r:t}),
      t**4*(t-2)**2*(t-1)**2)
equal("L2 upper endpoint evaluation", PII.subs(r,3*a/(a+2)),
      4*a**3*(a-4)*(a-1)**2*(4*a-7)/(a+2)**4)
equal("L2 leading coefficient", sp.Poly(PII,r).LC(), 4*(2*a-1))
equal("L2 multiple-root resultant", sp.resultant(PII,sp.diff(PII,r),r),
      -1024*a**7*(a-1)**4*(2*a-1)*Q)
for order, expected in enumerate([
    (27959+5191*sp.sqrt(33))/648,
    (85279+13743*sp.sqrt(33))/216,
    (4691+1955*sp.sqrt(33))/6,
]):
    equal(f"Q derivative {order} at transition", sp.diff(Q,a,order).subs(a,a0), expected)
    assert quadratic_sign(expected,33) == 1
equal("Q third derivative", sp.diff(Q,a,3), 240*a+3570)
equal("L2 transition root", PII.subs({a:a0,r:r0}))

f = [3*r**4-10*r**3+10*r**2-4*r+2,
     (2*r-1)*(3*r**2-6*r+2), 15*r**2-14*r-14, 101-64*r, sp.Integer(-1)]
factors = [sp.Rational(1,3),sp.Rational(2,3),sp.Rational(1,36),
           sp.Rational(16,225),sp.Rational(575,16384)]
sturm = sp.sturm(PII.subs(a,2),r)
assert len(sturm) == len(f)
left_values = [34-24*sp.sqrt(2),22*sp.sqrt(2)-32,
               16-14*sp.sqrt(2),101-64*sp.sqrt(2),sp.Integer(-1)]
right_values = [sp.Rational(-1,16),sp.Rational(-1,2),sp.Rational(-5,4),5,-1]
for i in range(len(f)):
    equal(f"exact Sturm factor {i}", sturm[i], factors[i]*f[i])
    equal(f"exact Sturm left value {i}", f[i].subs(r,sp.sqrt(2)),left_values[i])
    equal(f"exact Sturm right value {i}", f[i].subs(r,sp.Rational(3,2)),right_values[i])
assert [quadratic_sign(v,2) for v in left_values] == [1,-1,-1,1,-1]
assert [sp.sign(v) for v in right_values] == [-1,-1,-1,1,-1]
print("[ok] exact rational-square Sturm signs: variations 3 and 2")

equal("L2 feasibility resultant", sp.resultant(PII,F,r),
      16*a**7*(a-4)*(a-1)**5*(18*a**2-51*a+32))
equal("L2 feasibility quadratic roots", 18*a**2-51*a+32,
      18*(a-a0)*(a-(17-sp.sqrt(33))/12))
equal("L2 rational lower bracket", PII.subs({a:2,r:sp.Rational(29,20)}),sp.Rational(43,40000))
equal("L2 rational upper bracket", PII.subs({a:2,r:sp.Rational(73,50)}),-sp.Rational(88777,1562500))
equal("L2 F at reference alpha", F.subs(a,2),2*r**3-12*r**2+16*r-4)
equal("L2 F second derivative", sp.diff(F.subs(a,2),r,2),12*r-24)
equal("L2 F derivative at lower bracket",sp.diff(F,r).subs({a:2,r:sp.Rational(29,20)}),-sp.Rational(1237,200))
equal("L2 F at upper bracket",F.subs({a:2,r:sp.Rational(73,50)}),sp.Rational(317,62500))

B = 3*a-(a+2)*r
D = 3*a*r-a-2*r*r
c = r*(2*a-1)-2*a
xi = B/((2*r-a)*(r-1))
u = a*(r-1)/(2*(a-r))
zeta = xi*(1+r/u)
x,y,z = u*xi,1-u,u*(zeta-xi)
ell = x+z
tau2 = 2*(a-r)/D
lam2 = 2*r*(a-1)/D
p0 = (a-r*lam2)/c
equal("L2 positive D decomposition",D,a*(r-1)+2*r*(a-r))
equal("L2 1-xi",1-xi,2*(r*r-a)/((2*r-a)*(r-1)))
equal("L2 1-u",1-u,B/(2*(a-r)))
equal("L2 zeta-1",zeta-1,2*F/(a*(2*r-a)*(r-1)**2))
equal("L2 ell/u",ell/u,zeta)
equal("L2 ratio residual",A(x,y,z)-r*CII(x,y,z,u),B*PII/(8*(a-r)**2*(2*r-a)*(r-1)))
equal("L2 normalized prefix",x/ell,a*(r-1)/D)
equal("L2 normalized medium reference load",x/(u*ell),tau2)
equal("L2 normalized total reference load",(ell+y)/ell,lam2)
equal("L2 normalized suffix contact residual",1/ell-p0,-PII/(D*B*c))
equal("L2 prefix equality residual",r*(2*lam2-lam2**2+2*beta*tau2-beta*(r+1)*tau2**2)-a,-PII/D**2)
equal("L2 middle equality residual",(a-r*lam2)**2-r*beta*tau2**2*c,a*PII/D**2)
equal("L2 prefix equality mixture",1-r*tau2,a*(r-1)/D)
equal("L2 F at transition",F.subs({a:a0,r:r0}))
equal("L2 zeta at transition",zeta.subs({a:a0,r:r0}),1)
for name, v1, v2 in [("u",u1,u),("x",x1,x),("y",y1,y),("z",z1,z)]:
    equal(f"L1/L2 witness match at transition: {name}",v1.subs(s,s0),v2.subs({a:a0,r:r0}))

print("All exact STACS branch audit checks passed.")


==> anc/stacs_certificate_audit.py <==
"""Exact checks supporting the prefix--suffix certificate appendix.

This is a claim-level audit of the prefix/suffix certificates, not a root-
selection audit or a proof assistant. Inequality implications and scheduling
arguments remain part of the written proof. No floating-point sign tests
are used here. Run with Python 3 and SymPy (1.14.0 was used for this audit).
"""

import sympy as sp


checks = []


def equal(name, actual, expected=0):
    residual = sp.factor(sp.cancel(actual - expected))
    if residual != 0:
        raise AssertionError(f"{name}: {residual}")
    checks.append(name)
    print(f"[ok] {name}")


def positive(name, value):
    simplified = sp.simplify(value)
    if simplified.is_positive is not True:
        raise AssertionError(f"{name}: exact positive sign not proved: {simplified}")
    checks.append(name)
    print(f"[ok] {name}")


a, r, t, l, p, x, s = sp.symbols("a r t l p x s")
b = a - 1
c = r * (2 * a - 1) - 2 * a
D = 3 * a * r - a - 2 * r**2
B = 3 * a - (a + 2) * r
F = -a**2 * r**2 + 4 * a**2 * r - a**2 - 4 * a * r**2 + 2 * r**3
P = (
    a**3 * (r + 1) ** 2
    - 4 * a**2 * r * (2 * r**2 - r + 2)
    + 4 * a * r**2 * (2 * r**2 - r + 2)
    - 4 * r**4
)

# Derive residuals directly from the certificate and the two envelope pieces.
prefix = r * (l - l**2 / 2 + b * t * x - b * t**2 / 2) - (
    sp.Rational(1, 2) + b * x - b * x**2 / 2
)
x0 = 1 - r * t
Epre = r * (2 * l - l**2 + 2 * b * t - b * (r + 1) * t**2) - a
equal("general prefix completed square", prefix, b * (x - x0) ** 2 / 2 + Epre / 2)

low = r * (a * p**2 / 2 + l * p + b * t * p) - a * p * (1 + p)
middle = r * (a * p**2 / 2 + l * p + b * (p**2 + t**2) / 2) - a * p * (1 + p)
high = r * (a * p**2 / 2 + (p**2 + l**2) / 2 + b * (p**2 + t**2) / 2) - a * p * (1 + p)
equal("low-piece formula", low, p * (a * (r / 2 - 1) * p + r * (l + b * t) - a))
equal("middle-piece formula", middle, c * p**2 / 2 + (r * l - a) * p + r * b * t**2 / 2)
equal("high-piece formula", high, a * (r - 1) * p**2 - a * p + r * (l**2 + b * t**2) / 2)
equal("low/middle difference is a square", middle - low, r * b * (p - t) ** 2 / 2)
equal("middle/high difference is a square", high - middle, r * (p - l) ** 2 / 2)
equal("low/middle value join", (middle - low).subs(p, t))
equal("low/middle derivative join", sp.diff(middle - low, p).subs(p, t))
equal("middle/high value join", (high - middle).subs(p, l))
equal("middle/high derivative join", sp.diff(high - middle, p).subs(p, l))

p0 = (a - r * l) / c
p1 = 1 / (2 * (r - 1))
Emid = (a - r * l) ** 2 - r * b * t**2 * c
Ehigh = 2 * r * (r - 1) * (l**2 + b * t**2) - a
equal("general middle completed square", middle, c * (p - p0) ** 2 / 2 - Emid / (2 * c))
equal("general high completed square", high, a * (r - 1) * (p - p1) ** 2 + Ehigh / (4 * (r - 1)))
equal("middle derivative at lambda", sp.diff(middle, p).subs(p, l), 2 * a * (r - 1) * (l - p1))

# L2 substitutions are checked before imposing P=0, with exact residual factors.
t2 = 2 * (a - r) / D
l2 = 2 * r * (a - 1) / D
subs2 = {t: t2, l: l2}
p02 = p0.subs(subs2)
Qint = 4 * a * r**2 - 7 * a * r + a - 2 * r**2 + 4 * r
equal("L2 D decomposition", D, a * (r - 1) + 2 * r * (a - r))
equal("L2 lambda-minus-tau", l2 - t2, 2 * a * (r - 1) / D)
equal("L2 prefix contact", x0.subs(subs2), a * (r - 1) / D)
equal("L2 complementary prefix fraction", 1 - x0.subs(subs2), 2 * r * (a - r) / D)
equal("L2 p0-minus-tau", p02 - t2, a * B / (c * D))
equal("L2 lambda-minus-p0", l2 - p02, a * Qint / (c * D))
equal("L2 Qint/F root identity", a * B * Qint - 2 * c * F, -P)
equal("L2 prefix residual identity", Epre.subs(subs2), -P / D**2)
equal("L2 middle residual identity", Emid.subs(subs2), a * P / D**2)
equal("L2 whole prefix square modulo root", prefix.subs(subs2) - b * (x - x0.subs(subs2)) ** 2 / 2, -P / (2 * D**2))
equal("L2 whole middle square modulo root", middle.subs(subs2) - c * (p - p02) ** 2 / 2, -a * P / (2 * c * D**2))
equal("L2 low bracket at tau", (low / p).subs(p, t).subs(subs2), a * (r**2 - a) / D)
tail2 = a * (r - 1) * (p - l2) ** 2 + c * (l2 - p02) * (p - l2) + c * (l2 - p02) ** 2 / 2
equal("L2 high-tail expansion modulo root", high.subs(subs2) - tail2, -a * P / (2 * c * D**2))
equal("L2 alternate high sum-of-squares modulo root", high.subs(subs2) - c * (p - p02) ** 2 / 2 - r * (p - l2) ** 2 / 2, -a * P / (2 * c * D**2))

# L1 checks include factorizations absent from the previous audit script.
a1 = 2 * s**2 * (3 - s**2) / (s - 1) ** 2
r1 = s * (2 - s) / (2 * s - 3)
t1 = (2 * s - 3) / ((2 - s) * (s + 1))
l1 = (2 * s - 3) / (2 - s)
subs1 = {a: a1, r: r1, t: t1, l: l1}
p11 = 1 / (2 * (r1 - 1))
h = s**4 - s**3 - s**2 - 5 * s + 8
equal("L1 rho-minus-one", r1 - 1, (3 - s**2) / (2 * s - 3))
equal("L1 two-minus-rho", 2 - r1, (s**2 + 2 * s - 6) / (2 * s - 3))
equal("L1 lambda/tau relation", l1, (s + 1) * t1)
equal("L1 prefix contact", x0.subs(subs1), 1 / (s + 1))
equal("L1 p1-minus-lambda", p11 - l1, (2 * s - 3) * (2 * s**2 - s - 4) / (2 * (2 - s) * (3 - s**2)))
equal("L1 low bracket factorization", (low / p).subs(p, t).subs(subs1), s**2 * h / ((s - 1) ** 2 * (2 - s) * (s + 1)))
equal("L1 prefix tangency residual", Epre.subs(subs1))
equal("L1 high tangency residual", Ehigh.subs(subs1))
equal("L1 whole prefix square", prefix.subs(subs1), (a1 - 1) * (x - 1 / (s + 1)) ** 2 / 2)
equal("L1 whole high square", high.subs(subs1), a1 * (r1 - 1) * (p - p11) ** 2)

# Recover the same parameters directly from each lower comparison schedule.
u1 = (2 - s) / (2 * s - 3)
medium1 = 2 * (3 - s**2) / ((s + 1) * (2 * s - 3))
short1 = s * medium1
ell1 = medium1 + short1
equal("L1 lower normalized prefix", medium1 / ell1, 1 / (s + 1))
equal("L1 lower normalized medium reference", medium1 / (u1 * ell1), t1)
equal("L1 lower normalized total reference", 1 / u1, l1)
equal("L1 lower large suffix contact", 1 / ell1, p11)

xi2 = B / ((2 * r - a) * (r - 1))
u2 = a * (r - 1) / (2 * (a - r))
zeta2 = xi2 * (1 + r / u2)
medium2 = u2 * xi2
short2 = u2 * (zeta2 - xi2)
ell2 = medium2 + short2
equal("L2 lower normalized prefix", medium2 / ell2, x0.subs(subs2))
equal("L2 lower normalized medium reference", medium2 / (u2 * ell2), t2)
equal("L2 lower normalized total reference", (ell2 + 1 - u2) / ell2, l2)
equal("L2 lower large suffix contact modulo root", 1 / ell2 - p02, -P / (D * B * c))

s0 = (1 + sp.sqrt(33)) / 4
splus = 1 + 1 / sp.sqrt(2)
a0 = (17 + sp.sqrt(33)) / 12
equal("L1 h left endpoint", h.subs(s, s0), (259 - 45 * sp.sqrt(33)) / 32)
equal("L1 h-prime left endpoint", sp.diff(h, s).subs(s, s0), (-45 + 11 * sp.sqrt(33)) / 8)
equal("L1 h-double-prime left endpoint", sp.diff(h, s, 2).subs(s, s0), 22)
equal("L1 h-triple-prime", sp.diff(h, s, 3), 24 * s - 6)
positive("exact h(s0)>0", h.subs(s, s0))
positive("exact h-prime(s0)>0", sp.diff(h, s).subs(s, s0))
positive("exact s0>3/2", s0 - sp.Rational(3, 2))
positive("exact splus<sqrt(3)", sp.sqrt(3) - splus)
positive("exact splus<2", 2 - splus)
positive("exact L1 two-minus-rho numerator at s0", s0**2 + 2 * s0 - 6)
positive("exact alpha0>1+sqrt(3)/2", a0 - 1 - sp.sqrt(3) / 2)
equal("switch p1=lambda", (p11 - l1).subs(s, s0))

# Alpha=1 is the one-type specialization, not an overlap of A/B sets.
rk = (1 + sp.sqrt(2)) / 2
lk = sp.sqrt(2)
equal("alpha=1 prefix equality", prefix.subs({a: 1, r: rk, l: lk}))
one_low = low.subs({a: 1, r: rk, l: lk})
equal("alpha=1 low bracket endpoint", (one_low / p).subs(p, lk), (2 - sp.sqrt(2)) / 4)
positive("alpha=1 low bracket endpoint sign", (2 - sp.sqrt(2)) / 4)
positive("alpha=1 low bracket decreasing", 1 - rk / 2)
equal("alpha=1 high square", high.subs({a: 1, r: rk, l: lk}), (rk - 1) * (p - 1 - sp.sqrt(2)) ** 2)

print(f"\n{len(checks)} exact checks passed; no floating-point sign tests.")


==> anc/verification.json <==
{
  "date": "2026-10-11",
  "isolated_mode": true,
  "standalone_copied_folder": true,
  "python": "3.12.14",
  "sympy": "1.14.0",
  "mpmath": "1.3.0",
  "checks": [
    {
      "script": "stacs_branch_audit.py",
      "status": 0,
      "ok_lines": 76,
      "sha256": "76b9713e97f2cf1f4a516bde88a6022a1a026b79123984b7517a65c651217b04"
    },
    {
      "script": "stacs_certificate_audit.py",
      "status": 0,
      "ok_lines": 62,
      "sha256": "48725ac12ba47d234d15edd565f10d58464b4732af2e76d39faef2f0ff1999c9"
    }
  ]
}

